Dynamic Software Updates for Unmodified Browsers through Multi-Version Execution

In this paper, we present the design, implementation, and evaluation of SINATRA, which supports instantaneous browser updates that do not result in any data loss through a novel Multi-Version eXecution (MVX) approach for JavaScript programs. SINATRA works in pure JavaScript, does not require any browser support, thus works on closed-source browsers, and requires trivial changes to each target page, that can be automated. First, SINATRA captures all the non-determinism available to a JavaScript program (e.g., event handlers executed, expired timers, invocations of Math.random). Our evaluation shows that SINATRA requires 5MB to store such events, and the memory grows at a modest rate of 23.1KB/s as the user keeps interacting with each page. When an update becomes available, SINATRA transfer the state by re-executing the same set of non-deterministic events on the new browser. During this time, which can be as long as 13 seconds, SINATRA uses MVX to allow the user to keep interacting with the old browser. Finally, SINATRA changes the roles in 353ms, and the user starts interacting with the new browser, effectively performing a browser update with zero downtime and no loss of state.

==> dom0Interception.js <==
let element = // each element in the DOM tree
let originalHandler = element.onclick;
if (originalHandler) {
    closure = function (ev) { sendToCoordinator("onclick", element.id, ev);
                              originalHandler.call(element, ev); }
    registerHandler(element, "onclick", originalHandler);
    element.onclick = closure;
}


==> dom2Interception.js <==
let element = // each element in the DOM tree
let realAddEventListener = element.addEventListener;
let myAddEventListener = function (eventType, originalHandler, u) {
    let closure = function (ev) { sendToCoordinator(eventType, element.id, ev);
                                  originalHandler.call(element, ev, u); }
    registerHandler(element, eventType, originalHandler);
    realAddEventListener.call(this, eventType, closure, u);
}
element.addEventListener = myAddEventListener;


==> followerGlobalHandlerAccess.js <==
/* -------------------- FOLLOWER -------------------- */
/* Execute the handler which is referenced in the coordinator's log */
function executeHandlerFromLog(logEntry) {
    /* id of target element */
    let targetElementId = logEntry.id;

    let eventName = logEntry.eventName;
    let eventObject = logEntry.eventObject;

    /*
     * Access global handler table and get reference to target element
     * on which this event occurred on the leader
     */
    let targetElement = globalHandlerTable[targetElementId][eventName].thisElement;

    /* Execute handler for target element using global handler table */
    globalHandlerTable[targetElementId][eventName].handler.call(targetElement, eventObject);
}

==> globalHandlerTable.js <==
// Globals in both leader and follower
let globalHandlerTable = {};
let intervalHandlerTable = {};

// Executed by both leader and follower
function registerHandler(element, eventType, originalHandler) {
    let id = element.getAttribute("id");
    if (!globalHandlerTable[id]) globalHandlerTable[id] = {};
    globalHandlerTable[id][eventType] = {};
    globalHandlerTable[id][eventType]["handler"] = originalHandler;
    globalHandlerTable[id][eventType]["target"]  = element;
}
function registerInterval(delay, hash, handler) {
    intervalHandlerTable[hash] = {};
    intervalHandlerTable[hash]["delay"]   = delay;
    intervalHandlerTable[hash]["handler"] = handler;
}

// Leader calls:
function sendToCoordinator(eventType, elementID, eventObject) { ... }
function intervalToCoordinator(hash) { ... }

// Follower calls:
function receiveFromCoordinator(eventType, elementID, eventObject) {
    let targetElement = globalHandlerTable[elementID][eventType]["target"];
    let handler       = globalHandlerTable[elementID][eventType]["handler"];
    handler.call(targetElement, eventObject);
}
function intervalFromCoordinator(hash) { intervalHandlerTable[hash]["handler"](); }


==> leaderLogObject.js <==
/* ----------------------- LEADER ----------------------- */
/* This function creates an entry to be stored in the coordinator's log */
function constructLogEntry(elementId, event, eventObject, eventId) {
    let logEntry = {
        id: elementId,
        eventName: event,
        eventObject: eventObject,
        eventId: eventId
    };

    /* Store additional attributes for input text boxes and check boxes */
    /* ...... */
    return logEntry;
}

/* ...... */

/*
 *  Create new log entry and send to coordinator
 *  socket.emit("handlerReference", constructLogEntry(id, event, ....))
 */


==> sample.js <==
// Sample program
buttons = [] // A list of buttons
setInterval(30,  function() { // Expensive computation
                              rnd = Math.random(); button[rnd].enabled = true; });
setInterval(300, function() { buttons[...].enabled = false; });

// Interception
let realSetInterval = setInterval;
setInterval = function(originalHandler, delay) {
    let hash = MD5(originalHandler.toString());
    registerInterval(delay, hash, originalHandler);
    let closure = function() { intervalToCoordinator(hash); originalHandler(); };
    return realSetInterval(closure, delay);
}


==> timeout.js <==
let realSetTimeout = setTimeout; // get existing timeout
let timeoutHandlerTable = {};
let realSetInterval = setInterval; // get existing interval
let intervalHandlerTable = {};

setTimeout = function(originalHandler, delay) {
    let timeoutHash = computeMd5Hash(originalHandler.toString());
    timeoutHandlerTable[timeoutHash] = originalHandler; // store the original handler
    let mvxHandler = function() {
        originalHandler(); // execute original handler
        sendToCoordinator({timeout: timeoutHash}); // send hash to coordinator
    };
    return realSetTimeout(mvxHandler, delay); // modify existing timeout with mvx handler
}

setInterval = function(originalHandler, delay) {
    let intervalHash = computeMd5Hash(originalHandler.toString());
    intervalHandlerTable[intervalHash] = originalHandler; // store the original handler
    let mvxHandler = function() {
        originalHandler(); // execute original handler
        sendToCoordinator({interval: intervalHash}); // send hash to coordinator
    };
    return realSetInterval(mvxHandler, delay); // modify existing interval with mvx handler
}

==> timerHandlerAccess.js <==
function executeHandlerFromLog(logEntry) {
    if (logEntry.timeout) {
        let timeoutHash = logEntry.timeout;

        /* access the timeout handler stored in the global table */
        let targetTimeoutHandler = timeoutHandlerTable[timeoutHash];

        /* execute the timeout handler */
        targetTimeoutHandler();
    }

    else if (logEntry.interval) {
        let intervalHash = logEntry.interval;

        /* access the interval handler stored in the global table */
        let targetIntervalHandler = intervalHandlerTable[intervalHash];

        /* execute the interval handler */
        targetIntervalHandler();
    }

    /* .... */
}
